Distributional Individual Fairness in Clustering

In this paper, we initiate the study of fair clustering that ensures distributional similarity among similar individuals. In response to improving fairness in machine learning, recent papers have investigated fairness in clustering algorithms and have focused on the paradigm of statistical parity/group fairness. These efforts attempt to minimize bias against some protected groups in the population. However, to the best of our knowledge, the alternative viewpoint of individual fairness, introduced by Dwork et al. (ITCS 2012) in the context of classification, has not been considered for clustering so far. Similar to Dwork et al., we adopt the individual fairness notion which mandates that similar individuals should be treated similarly for clustering problems. We use the notion of $f$-divergence as a measure of statistical similarity that significantly generalizes the ones used by Dwork et al. We introduce a framework for assigning individuals, embedded in a metric space, to probability distributions over a bounded number of cluster centers. The objective is to ensure (a) low cost of clustering in expectation and (b) individuals that are close to each other in a given fairness space are mapped to statistically similar distributions. We provide an algorithm for clustering with $p$-norm objective ($k$-center, $k$-means are special cases) and individual fairness constraints with provable approximation guarantee. We extend this framework to include both group fairness and individual fairness inside the protected groups. Finally, we observe conditions under which individual fairness implies group fairness. We present extensive experimental evidence that justifies the effectiveness of our approach.

==> images/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x10885b950>"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "#plt.style.use('seaborn-whitegrid')\n",
    "import numpy as np\n",
    "import random\n",
    "import math\n",
    "\n",
    "#draw the firt circle\n",
    "# radius of the circle\n",
    "circle_r = 0.95\n",
    "# center of the circle (x, y)\n",
    "circle_x = -1\n",
    "circle_y = 1\n",
    "num_pt = 1000\n",
    "\n",
    "xx = []\n",
    "yy =[]\n",
    "color = []\n",
    "\n",
    "# random angle\n",
    "for n in range(num_pt):\n",
    "    alpha = 2 * math.pi * random.random()\n",
    "    # random radius\n",
    "    r = circle_r * math.sqrt(random.random())\n",
    "    # calculating coordinates\n",
    "    x = r * math.cos(alpha) + circle_x\n",
    "    y = r * math.sin(alpha) + circle_y\n",
    "    xx.append(x)\n",
    "    yy.append(y)\n",
    "    color.append('blue')\n",
    "    \n",
    "circle_r = 0.95\n",
    "# center of the circle (x, y)\n",
    "circle_x = 1\n",
    "circle_y = 1\n",
    "num_pt = 1000\n",
    "\n",
    "for n in range(num_pt):\n",
    "    alpha = 2 * math.pi * random.random()\n",
    "    # random radius\n",
    "    r = circle_r * math.sqrt(random.random())\n",
    "    # calculating coordinates\n",
    "    x = r * math.cos(alpha) + circle_x\n",
    "    y = r * math.sin(alpha) + circle_y\n",
    "    xx.append(x)\n",
    "    yy.append(y)\n",
    "    color.append('green')\n",
    "    \n",
    "circle_r = 1.2\n",
    "# center of the circle (x, y)\n",
    "circle_x = 0\n",
    "circle_y = -1\n",
    "num_pt = 1000\n",
    "for n in range(num_pt):\n",
    "    alpha = 2 * math.pi * random.random()\n",
    "    # random radius\n",
    "    r = circle_r * math.sqrt(random.random())\n",
    "    # calculating coordinates\n",
    "    x = r * math.cos(alpha) + circle_x\n",
    "    y = r * math.sin(alpha) + circle_y\n",
    "    xx.append(x)\n",
    "    yy.append(y)\n",
    "    color.append('red')\n",
    "#print(\"Random point\", (x, y))\n",
    "\n",
    "#plt.grid(b=None)\n",
    "\n",
    "plt.scatter(xx, yy, c=color, marker='+')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

